Applying static code analysis to firewall policies for the purpose of anomaly detection

Treating modern firewall policy languages as imperative, special purpose programming languages, in this article we will try to apply static code analysis techniques for the purpose of anomaly detection. We will first abstract a policy in common firewall policy language into an intermediate language, and then we will try to apply anomaly detection algorithms to it. The contributions made by this work are: 1. An analysis of various control flow instructions in popular firewall policy languages 2. Introduction of an intermediate firewall policy language, with emphasis on control flow constructs. 3. Application of \textit{Static Code Analysis} to detect anomalies in firewall policy, expressed in intermediate firewall policy language. 4. Sample implementation of \textit{Static Code Analysis} of firewall policies, expressed in our abstract language using Datalog language.

==> policytests/iptables_loop.sh <==
#!/bin/sh
set -x
iptables -F
iptables -X test0
iptables -X test1
iptables -X test2

iptables -N test0
iptables -N test1
iptables -N test2

iptables -A INPUT -p icmp -d 38.99.76.17 -g test0
 
iptables -A test0 -p icmp -d 38.99.76.17 -j test1 
iptables -A test1 -p icmp -d 38.99.76.17 -j test2 
iptables -A test2 -p icmp -d 38.99.76.17 -g test0 



